Using Trusted Execution Environments for Secure Stream Processing of Medical Data

Processing sensitive data, such as those produced by body sensors, on third-party untrusted clouds is particularly challenging without compromising the privacy of the users generating it. Typically, these sensors generate large quantities of continuous data in a streaming fashion. Such vast amount of data must be processed efficiently and securely, even under strong adversarial models. The recent introduction in the mass-market of consumer-grade processors with Trusted Execution Environments (TEEs), such as Intel SGX, paves the way to implement solutions that overcome less flexible approaches, such as those atop homomorphic encryption. We present a secure streaming processing system built on top of Intel SGX to showcase the viability of this approach with a system specifically fitted for medical data. We design and fully implement a prototype system that we evaluate with several realistic datasets. Our experimental results show that the proposed system achieves modest overhead compared to vanilla Spark while offering additional protection guarantees under powerful attackers and threat models.

==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex main
bibtex main
pdflatex main
pdflatex main



==> resources/plots/batch/clients/process_data.py <==
import numpy as np

box_width = 0.4
base_out_file = "./data/{}_{}_input_size.dat"
base_in_file = "./data/{}_results_{}.txt"
#modes = ["vanilla", "noenclave", "enclave"]
modes = ["enclave"]
algos = ["identitybatch"]
clients = [1, 5, 25, 50, 75, 100]

def write_first(datapath, dest_file, xshift):
    tmp = np.loadtxt(datapath)
    with open(dest_file, "w+") as f:
        for num, val in enumerate(tmp):
            f.write("{} {} {}\n".format(box_width * (0.5 + xshift) + 1.5 * num,
                                        val[1], val[2]))

for algo in algos:
    for num, mod in enumerate(modes):
        out_file = base_out_file.format(algo, mod)
        in_file = base_in_file.format(algo, mod)
        write_first(in_file, out_file, num)


==> resources/plots/batch/input_size/process_data.py <==
import numpy as np

box_width = 0.4
base_out_file = "./big-data/{}_{}_input_size.dat"
base_in_file = "./big-data/{}_results_{}.txt"
modes = ["vanilla", "noenclave", "enclave"]
algos = ["identitybatch", "sdnnbatch"]

def write_first(datapath, dest_file, basex):
    tmp = np.loadtxt(datapath)
    with open(dest_file, "w+") as f:
        for num, val in enumerate(tmp):
            f.write("{} {} {}\n".format(basex + box_width * (num + 0.5),
                                        val[1], val[2]))

for algo in algos:
    for num, mod in enumerate(modes):
        out_file = base_out_file.format(algo, mod)
        in_file = base_in_file.format(algo, mod)
        write_first(in_file, out_file, num*3)


==> resources/plots/streaming/client_scalability/process_data.py <==
import os
import numpy as np
from collections import defaultdict
from decimal import Decimal

base_out_file = "client_scalability.dat"
box_width = 0.25
results = defaultdict()
results['sdnn'] = defaultdict()
results['memory'] = defaultdict()
results['identity'] = defaultdict()
algos = []

def  get_bytes(size):
    power = 2**10
    n = 0
    Dic_powerN = {0 : '', 1: 'KB', 2: 'MB', 3: 'GB', 4: 'TB'}
    while size > power:
        size /=  power
        n += 1
    return size, Dic_powerN[n]

for d in os.listdir("./data/"):
    n_clients = int(d.split('_')[2])
    sgx_mode = int(d.split('_')[4])
    algo_name = d.split('_')[0]
    algos.append(algo_name)
    n_versions = d.split('_')[7][1]
    tmp = np.loadtxt("./data/{}/spark_avg_processing_times.csv".format(d)).item(0)/1000 # Time in s
    tmp_mem = np.loadtxt("./data/{}/cpu_load.csv".format(d), skiprows=2)
    if n_clients not in results[algo_name]:
        results[algo_name][n_clients] = [[], []]
        results['memory'][n_clients] = [[], []]
    mem_vec = [tmp_mem[:,i].mean() for i in range(tmp_mem[0].size)]
    results['memory'][n_clients][sgx_mode].append(mem_vec)
    results[algo_name][n_clients][sgx_mode].append(tmp)

algos.append('memory')
for algo_num, algo_name in enumerate(set(algos)):
    out_file = "{}_{}".format(algo_name, base_out_file)
    with open(out_file, "w+") as f:
        keys = list(results[algo_name].keys())
        keys.sort()
        xtics = '('
        for num, k in enumerate(keys):
            xtics += ' "{}" {},'.format(k, num) 
            tmp_np = np.array(results[algo_name][k][0])
            if algo_name == 'memory': #box_width = 0.1
                tmp_str = "{} {} {}".format(num + 0.05, np.array([i[0] for i in tmp_np]).mean(), np.array([i[0] for i in tmp_np]).std())
                tmp_str += "\n{} {} {}".format(num + 0.15, np.array([i[1] for i in tmp_np]).mean(), np.array([i[1] for i in tmp_np]).std())
                tmp_str += "\n{} {} {}".format(num + 0.25, np.array([i[2] for i in tmp_np]).mean(), np.array([i[2] for i in tmp_np]).std())
            else:
                tmp_str = "{}".format(num + box_width/2)
                tmp_str += " {} {}".format(tmp_np.mean(), tmp_np.std())
            tmp_np = np.array(results[algo_name][k][1])
            if algo_name == 'memory':
                tmp_str += "\n{} {} {}".format(num - 0.25, np.array([i[0] for i in tmp_np]).mean(), np.array([i[0] for i in tmp_np]).std())
                tmp_str += "\n{} {} {}".format(num - 0.15, np.array([i[1] for i in tmp_np]).mean(), np.array([i[1] for i in tmp_np]).std())
                tmp_str += "\n{} {} {}".format(num - 0.05, np.array([i[2] for i in tmp_np]).mean(), np.array([i[2] for i in tmp_np]).std())
            else:
                tmp_str += "\n{}".format(num - box_width/2)
                tmp_str += " {} {}".format(tmp_np.mean(), tmp_np.std())
            tmp_str += "\n\n"
            f.write(tmp_str)
        xtics += ')'
        print("set xtics {}".format(xtics))


==> resources/plots/streaming/clients/process_data.py <==
import numpy as np

box_width = 0.4
clients = [1, 5, 25, 50, 75, 100]
runs = 2
base_out_file = "{}_{}_clients.dat"
base_in_file = "./data/{}_ncli_1_sgx_{}_sr_{}_v{}/spark_avg_processing_times.csv"
modes = [0, 1]
algos = ["identity", "sdnnnojoin"]
#algos = ["identity"]

def write_first(datapath, dest_file, xshift, algo, mod):
    values = []
    for s in samples:
        tmp = []
        for r in range(runs):
            tmp.append(float(np.loadtxt(datapath.format(algo, mod, s, r))) / 1e3)
        values.append([np.asarray(tmp).mean(), np.asarray(tmp).std()])
    with open(dest_file, "w+") as f:
        for num, val in enumerate(values):
            f.write("{} {} {}\n".format(box_width * (xshift + 0.5) + 1.5 * num,
                                        val[0], val[1]))

for algo in algos:
    for mod in modes:
        out_file = base_out_file.format(algo, mod)
        write_first(base_in_file, out_file, mod, algo, mod)


==> resources/plots/streaming/throughput/old_data/process_data.py <==
import os
import numpy as np
from collections import defaultdict
from decimal import Decimal

base_out_file = "throughput_const_files.dat"
box_width = 0.1
results = defaultdict()
results['sdnn'] = defaultdict()
results['hrvbands'] = defaultdict()
results['identity'] = defaultdict()
algos = []

def  get_bytes(size):
    power = 2**10
    n = 0
    Dic_powerN = {0 : '', 1: 'KB', 2: 'MB', 3: 'GB', 4: 'TB'}
    while size > power:
        size /=  power
        n += 1
    return size, Dic_powerN[n]

for d in os.listdir("./data/"):
    sgx_mode = int(d.split('_')[4])
    algo_name = d.split('_')[0]
    algos.append(algo_name)
    sr = int(d.split('_')[6])
    n_versions = d.split('_')[7][1]
    tmp = np.loadtxt("./data/{}/batch_processing_times.csv".format(d))[:,1].mean()
    if sr not in results[algo_name]:
        results[algo_name][sr] = [[], []]
    results[algo_name][sr][sgx_mode].append(tmp)

for algo_num, algo_name in enumerate(set(algos)):
    out_file = "{}_{}".format(algo_name, base_out_file)
    with open(out_file, "w+") as f:
        keys = list(results[algo_name].keys())
        keys.sort()
        xtics = '('
        for num, k in enumerate(keys):
            # Each sample is 23 bytes. Thus, the throughput is samples/second *
            # bytes/sample
            # This version leaves bytes in scientific notation
            # xtics += ' "{:.2E}" {},'.format(Decimal(k*23), num)
            # This version rounds to the closest kB, MB, ...
            xtics += ' "{:.2E} {}" {},'.format(Decimal(get_bytes(k*23)[0]), 
                                               get_bytes(k*23)[1], num)
            tmp_str = "{}".format(num + 0.2*(algo_num-1) - box_width/2)
            tmp_np = np.array(results[algo_name][k][0])
            tmp_str += " {} {}".format(tmp_np.mean(), tmp_np.std())
            tmp_str += "\n{}".format(num + 0.2*(algo_num-1) + box_width/2)
            # tmp_np = np.array([0])
            tmp_np = np.array(results[algo_name][k][1])
            tmp_str += " {} {}".format(tmp_np.mean(), tmp_np.std())
            tmp_str += "\n\n"
            f.write(tmp_str)
        xtics += ')'
        print("set xtics {}".format(xtics))


==> resources/plots/streaming/throughput/process_data.py <==
import numpy as np

box_width = 0.4
#samples = [44*1024, 89*1024, 178*1024, 356*1024, 712*1024, 1424*1024]
samples = [44, 89, 178, 356, 712, 1424]
runs = 2
base_out_file = "{}_{}_throughput.dat"
base_in_file = "./data/{}_ncli_1_sgx_{}_sr_{}_v{}/spark_avg_processing_times.csv"
modes = [0]
#algos = ["identity", "sdnnnojoin"]
algos = ["sdnnnojoin"]

def write_first(datapath, dest_file, basex, algo, mod):
    values = []
    for s in samples:
        tmp = []
        for r in range(runs):
            tmp.append(float(np.loadtxt(datapath.format(algo, mod, s, r))) / 1e3)
        values.append([np.asarray(tmp).mean(), np.asarray(tmp).std()])
    with open(dest_file, "w+") as f:
        for num, val in enumerate(values):
            f.write("{} {} {}\n".format(basex + box_width * (num + 0.5),
                                        val[0], val[1]))

for algo in algos:
    for mod in modes:
        out_file = base_out_file.format(algo, mod)
        write_first(base_in_file, out_file, mod*3, algo, mod)

